Disk Evolution Study Through Imaging of Nearby Young Stars (DESTINYS): Dynamical Evidence of a Spiral-Arm-Driving and Gap-Opening Protoplanet from SAO 206462 Spiral Motion

In the early stages of planetary system formation, young exoplanets gravitationally interact with their surrounding environments and leave observable signatures on protoplanetary disks. Among these structures, a pair of nearly symmetric spiral arms can be driven by a giant protoplanet. For the double-spiraled SAO 206462 protoplanetary disk, we obtained three epochs of observations spanning 7 yr using the Very Large Telescope's SPHERE instrument in near-infrared $J$-band polarized light. By jointly measuring the motion of the two spirals at three epochs, we obtained a rotation rate of $-0.85^\circ\pm0.05^\circ~{\rm yr}^{-1}$. This rate corresponds to a protoplanet at $66\pm3$ au on a circular orbit dynamically driving both spirals. The derived location agrees with the gap in ALMA dust-continuum observations, indicating that the spiral driver may also carve the observed gap. What is more, a dust filament at $\sim$63 au observed by ALMA coincides with the predicted orbit of the spiral-arm-driving protoplanet. This double-spiraled system is an ideal target for protoplanet imaging.

==> anc/README.txt <==
J/A+A/XXX/YYYY      FITS images of SAO 206462      (Xie+, 2024)
================================================================================
Disk Evolution Study Through Imaging of Nearby Young Stars (DESTINYS): Dynamical 
Evidence of a Spiral-arm-driving and Gap-opening Protoplanet from SAO~206462 
Spiral Motion
     Xie C., Xie C., Ren B.B., Benisty M., Ginski C., Fang T., Casassus S., 
	Bae J., Facchini S., Menard F., van Holstein R.G.
    <Universe. XXX, YYYY (2024)>
================================================================================
ADC_Keywords: Stars, normal ; Interstellar medium ; Optical ; Infrared
Keywords: planet-disk interactions – protoplanetary disks –
		  techniques: high angular resolution – 
		  stars: individual: SAO 206462
		  
Abstract:
    In the early stages of planetary system formation, young exoplanets 
	gravitationally interact with their surrounding environments and leave 
	observable signature on protoplanetary disks. Among these structures, 
	a pair of nearly symmetric spiral arms can be driven by a giant 
	protoplanet. For the double-spiraled SAO 206462 protoplanetary
	disk, we obtained three epochs of observations spanning 7 yr using
	the Very Large Telescope's SPHERE instrument in near-infrared J-band
	polarized light. By jointly measuring the motion of the two spirals at
	three epochs, we obtained a rotation rate of -0.85±0.05 deg per year.
	This rate corresponds to a protoplanet at 66±3 au on a circular orbit
	dynamically driving both spirals. The derived location agrees with the
	gap in ALMA dust-continuum observations, indicating that the spiral
	driver may also carve the observed gap. What is more, a dust filament
	at ~63 au observed by ALMA coincides with the predicted orbit of the
	spiral-arm-driving protoplanet. This double-spiraled system is an ideal
	target for protoplanet imaging.

Description:
    FITS files of disk images in SPHERE/IRDIS (J-band) from
    the Very Large Telescope.

    The stars are located at the mathematical centers of the arrays.

    The units are in counts per pixel for Qphi data.
	
File Summary:
--------------------------------------------------------------------------------
 FileName      Lrecl  Records   Explanations
--------------------------------------------------------------------------------
ReadMe            80        .   This file
stars.dat         35        1   List of studied stars
list.dat          99        3   List of fits images
fits/*             .        3   Individual fits images
--------------------------------------------------------------------------------

See also:


Byte-by-byte Description of file: stars.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 10  A10   ---     Name      Star name
  12- 13  I2    h       RAh       right ascension (J2000)
  15- 16  I2    min     RAm       right ascension (J2000)
  18- 22  F5.2  s       RAs       right ascension (J2000)
      24  A1    ---     DE-       Declination sign (J2000)
  25- 26  I2    deg     DEd       Declination (J2000)
  28- 29  I2    arcmin  DEm       Declination (J2000)
  31- 35  F5.2  arcsec  DEs       Declination (J2000)
--------------------------------------------------------------------------------

Byte-by-byte Description of file: list.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 10  A10   ---     Name      Star name
  12- 13  I2    h       RAh       right ascension (J2000)
  15- 16  I2    min     RAm       right ascension (J2000)
  18- 22  F5.2  s       RAs       right ascension (J2000)
      24  A1    ---     DE-       Declination sign (J2000)
  25- 26  I2    deg     DEd       Declination (J2000)
  28- 29  I2    arcmin  DEm       Declination (J2000)
  31- 35  F5.2  arcsec  DEs       Declination (J2000)
  37- 73  A37   ---     FileName  Name of FITS file, in subdirectory fits
  75- 111 A37   ---     Title     Title of the FITS file
--------------------------------------------------------------------------------

Acknowledgements:
      Bin Ren, bin.ren(at)oca.eu

================================================================================
(End)                                        Patricia Vannier [CDS]  XX-XXX-2024

==> anc/list.dat <==
SAO 206462 15 15 48.45 -37 09 16.02 Fig1a_Qphi_20150503.fits	SAO 206462 local Stokes Qphi image on 2015-05-03
SAO 206462 15 15 48.45 -37 09 16.02 Fig1a_Qphi_20160504.fits	SAO 206462 local Stokes Qphi image on 2016-05-04
SAO 206462 15 15 48.45 -37 09 16.02 Fig1a_Qphi_20220330.fits	SAO 206462 local Stokes Qphi image on 2022-03-30


==> anc/stars.dat <==
SAO 206462 15 15 48.45 -37 09 16.02
